Equations of Motion for an Economy: Capital Deepening, Technology, and Firm Survival

We derive equations of motion for capital deepening in a competitive economy directly from accounting identities, without assuming a production function. A profit imperative $\eta^* \equiv (w/\kappa + 1/\tau)/(1-f_p)$ sets the minimum viable capital productivity, where $\eta = Y/K$ [yr$^{-1}$] is capital productivity, $\kappa = K/L$ is capital per worker, $w$ is the wage rate, $\tau$ is the capital lifetime, and $f_p$ is the production tax share. Four coupled relaxation equations govern $\kappa$, $\eta$, the frontier productivity $\eta_{\rm new}$ of new investment, and the labor share $q \equiv w/y$, with the sandwich constraint $\eta^* \leq \eta_{\rm new} \leq \eta$ maintained as an exact invariant. The frontier equation separates two physically distinct channels: a structural cheapening channel ($\mu$, always active, drives $\eta_{\rm new}$ downward) and a productivity channel ($\phi$, historically zero). Calibration against BEA 2-digit NAICS sector data (1998--2023) confirms $\phi = 0$ for all identifiable sectors over 25 years; the 75-year postwar record extends this finding across four capital lifetimes. A step $\phi = 0.01$\,yr$^{-1}$ -- a 1\%/yr improvement in new-capital productivity, modest but historically unprecedented -- nearly doubles the aggregate growth rate within one capital lifetime, a falsifiable prediction with a precise observable signature: upward-curving $\eta(t)$ in BEA sector data. Firms near the zero-profit threshold have a cash martingale, predicting establishment exit rate $\sim t^{-1/2}$; convolved with the Zipf firm-size distribution~\cite{WP}, this yields firm exit rate $\sim t^{-1/2}\!\log t$ with apparent exponent $b = 0.295 \pm 0.03$, confirmed against BDS data with no free parameters.

==> anc/README.md <==
# Ancillary Files — Equations of Motion for an Economy

R. T. Nachtrieb, MIT Sloan School of Management  
arXiv submission, April 2026

---

## Contents

| File | Description |
|------|-------------|
| `GP_SM.pdf` | Supplemental Material (derivations, calibration figures, Kalman filter analysis, units audit) |
| `build_fig1.py` | Generates `gfig_fig1.pdf` — article Fig. 1: capital deepening growth decomposition (2 panels) |
| `what_if_phi_final_abs.py` | Generates `gfig_what_if_phi_final_abs.pdf` — article Fig. 2: φ=0.01 growth projection |
| `build_y_real_panels.py` | Generates `gfig_y_real_panelA/B/C.pdf` — SM real output per worker panels |
| `build_calib_figures.py` | Generates `gfig_calib_[sector].pdf` — SM per-sector calibration figures (14 sectors × 3 panels) |
| `build_phi_figures.py` | Generates `gfig_eta_extended.pdf` and `gfig_phi_sector.pdf` — SM extended eta panel (1948–2023) |
| `build_q_bounded.py` | Generates `gfig_q_bounded.pdf` — SM labor share q(t) with bounded dynamics |
| `build_all_sectors_projection.py` | Generates `gfig_all_sectors_projection.pdf` — SM all-sector φ projection |
| `refit_with_ic.py` | Calibration: Nelder-Mead fit of (β, μ, φ) with free initial conditions; writes `calibration_closed_ic.json` |
| `bea_sector_panel.py` | Data pipeline: builds BEA 2-digit NAICS sector panel from raw API downloads |

Note: `gfig_L_frac_of_P.png` (SM §2) is generated by the Vensim system dynamics model
(`2_models/eta.mdl`), not Python. `rfig_gdp_pcap_fredgraph.png` and
`rfig_pop_emp_fredgraph.png` are FRED screenshots (sources in captions).

---

## Data Sources

All public data required to reproduce the figures is freely available:

### US Bureau of Economic Analysis (BEA)
Used by: `bea_sector_panel.py`, `build_calib_figures.py`, `build_y_real_panels.py`,
`build_fig1.py`, `what_if_phi_final_abs.py`  
GDP by Industry (Value Added, Compensation): https://apps.bea.gov/api/data  
  Dataset: `GDPbyIndustry`, Tables 1, 6, 11; Frequency: Annual; Industry: All 2-digit NAICS  
Fixed Assets by Industry (Net Stock, Depreciation): https://apps.bea.gov/api/data  
  Dataset: `FixedAssets`, Tables 3.1ESI, 3.4ESI  
GDP Price Deflator: Dataset: `NIPA`, Table T10104  
Free API key: https://apps.bea.gov/API/signup/

### US Census Bureau — County Business Patterns (CBP)
Used by: `bea_sector_panel.py` (Pareto α estimation)  
URL: https://api.census.gov/data/2023/cbp  
Parameters: `get=NAICS2017,EMPSZES,EMPSZES_LABEL,ESTAB&for=us:*`  
No API key required.

### FRED — Federal Reserve Economic Data
Used by: `build_phi_figures.py` (extended 1948–2023 eta panel)  
SIC-basis NIPA series (National Income, FTE, Compensation by industry, 1948–2000).  
Free API key: https://fredaccount.stlouisfed.org/apikey  
Set environment variable `FRED_API_KEY` before running.  
See `2_data/data_sources.md` for the full list of series IDs used.

### Calibration outputs
`refit_with_ic.py` writes `calibration_closed_ic.json` (sector parameters β, μ, φ
with 95% CIs) which is read by all figure-building scripts. Run this first.

---

## Requirements

```
numpy >= 1.24
matplotlib >= 3.7
scipy >= 1.10
pandas >= 2.0
```

Install with: `pip install numpy matplotlib scipy pandas`

Scripts write PDF/PNG output to the working directory.  
Run `refit_with_ic.py` first to generate `calibration_closed_ic.json`,
then run figure scripts in any order.


==> anc/bea_sector_panel.py <==
"""
bea_sector_panel.py
--------------------
Compute per-worker and per-capital accounting quantities from BEA data
to test the intensive/extensive framework in the GP notes.

API fetches used:
  download1.json:  GDPbyIndustry TableID=1,6,15,16 (Y, W, T, GOS, R, qty index)
  download2a.json: FixedAssets FAAt301ESI (K net stock, $M)
  download2b.json: FixedAssets FAAt304ESI (D depreciation, $M)
  download2c.json: FixedAssets FAAt307ESI (I investment, $M)
  download2d.json: FixedAssets FAAt309ESI (tau_bar avg capital age, yr)
  download2e.json: NIPA T60500D (L FTE employees, thousands)

Key accounting identities confirmed:
  Y = W + T + GOS          (BEA value-added identity, exact)
  R = Y + M                (M = intermediate inputs = R - Y)
  rho = y / (1 - f_mat)   (revenue per worker, tautology)
  Pi = GOS - D             (free cash flow = GOS less depreciation)
  Pi/L = (Pi/K) * kappa   (profit per worker proportional to capital per worker)

Key results (avg 1998-2023, 2-digit NAICS):
  r(kappa, Pi/L) = 0.969, p<0.001  -- Π/L driven almost entirely by κ
  r(w, Pi/L)     = 0.043, p=0.866  -- wages do NOT predict Π/L
  Median Π/K = 0.135/yr  (NOT near zero -- competitive equilibrium ≠ Π=0)
  Median τ (K/D) = 13 yr, τ̄ (avg age) = 15 yr
  Revenue formula ρ = (w + κ(η+1/τ))/(1-f_mat) overpredicts by ~1.7x
    because κ*(η+1/τ) = (Y+D)/L ≠ GOS/L = y - w - T/L

Correct per-worker revenue formula (tautological):
  rho = y / (1 - f_mat)   where y = Y/L = eta * kappa

Notes for GP_SM:
  - M should be interpreted as ALL intermediate inputs (materials, energy,
    leasing, subcontractors) -- not just physical materials
  - "Zero profit" approximation: Π/K is not near zero (median 0.135/yr)
    but Π/L IS approximately proportional to κ, suggesting a uniform
    rate of return on capital Π/K ≈ r across sectors (plus noise from
    leasing distortions in asset-light sectors)
  - Construction, Wholesale, Prof: high Π/K because K is depressed by
    equipment leasing (capital sits on lessor's balance sheet)

R. Nachtrieb, April 2026
"""

import json, pandas as pd, numpy as np
import matplotlib.pyplot as plt
from scipy.stats import pearsonr

# ── Loaders ───────────────────────────────────────────────────────────────
def load_fa(path, var):
    with open(path) as f: raw = json.load(f)
    df = pd.DataFrame(raw['BEAAPI']['Results']['Data'])
    df['val']  = pd.to_numeric(df['DataValue'].str.replace(',',''), errors='coerce')
    df['Year'] = pd.to_numeric(df['TimePeriod'], errors='coerce')
    return df[['Year','LineDescription','val']].rename(
        columns={'LineDescription':'FA_Industry','val':var})

def load_gdp(path):
    with open(path) as f: raw = json.load(f)
    df = pd.DataFrame(raw['BEAAPI']['Results'][0]['Data'])
    df['val']  = pd.to_numeric(df['DataValue'].str.replace(',',''), errors='coerce')
    df['Year'] = pd.to_numeric(df['Year'], errors='coerce')
    return df

def load_emp(path):
    LINE_TO_NAICS = {
        'Agriculture, forestry, fishing, and hunting':'11',
        'Mining':'21','Utilities':'22','Construction':'23',
        'Manufacturing':'31G','Wholesale trade':'42',
        'Retail trade':'44RT','Transportation and warehousing':'48TW',
        'Information':'51','Finance and insurance':'52',
        'Real estate and rental and leasing':'53',
        'Professional, scientific, and technical services':'54',
        'Management of companies and enterprises':'55',
        'Administrative and waste management services':'56',
        'Educational services':'61','Health care and social assistance':'62',
        'Arts, entertainment, and recreation':'71',
        'Accommodation and food services':'72',
        'Other services, except government':'81',
    }
    with open(path) as f: raw = json.load(f)
    df = pd.DataFrame(raw['BEAAPI']['Results']['Data'])
    df['L']    = pd.to_numeric(df['DataValue'].str.replace(',',''), errors='coerce')
    df['Year'] = pd.to_numeric(df['TimePeriod'], errors='coerce')
    df = df[df['LineDescription'].isin(LINE_TO_NAICS)].copy()
    df['Industry'] = df['LineDescription'].map(LINE_TO_NAICS)
    return df[['Year','Industry','L']]

# ── Build panel (adjust paths as needed) ──────────────────────────────────
K_fa  = load_fa('download2a.json', 'K');  K_fa['K'] /= 1000  # $M -> $B
D_fa  = load_fa('download2b.json', 'D');  D_fa['D'] /= 1000
I_fa  = load_fa('download2c.json', 'I');  I_fa['I'] /= 1000
Tb_fa = load_fa('download2d.json', 'tau_bar')
fa = (K_fa.merge(D_fa, on=['Year','FA_Industry'])
          .merge(I_fa, on=['Year','FA_Industry'])
          .merge(Tb_fa, on=['Year','FA_Industry']))

d1   = load_gdp('download1.json')
name_map = {}  # built from GDP descriptions

# (full build code abbreviated -- see notebook for complete version)


==> anc/build_all_sectors_projection.py <==
"""
build_all_sectors_projection.py
================================
Generates gfig_all_sectors_projection.pdf:
  Calibrated ODE fits (1998-2023) and projections to 2050
  for all 14 active sectors. Two pages, 4 sectors per row,
  kappa panel and eta/eta_new/eta_star panel per sector.

Uses open model (original calibration, not closed-wage model)
for the projection — this matches the original figure.

R. Nachtrieb / Claude — April 2026
"""
import json, pandas as pd, numpy as np
from scipy.integrate import solve_ivp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import warnings
warnings.filterwarnings('ignore')

GPSM = '/tmp/project/6_GP/GP_SM'
hist = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
cal  = pd.read_excel(f'{GPSM}/calibration_summary.xlsx')
active = cal[cal['note']=='active'].copy()

with open(f'{GPSM}/calibration_closed_ic.json') as f:
    ic_params = json.load(f)
for sec in ic_params:
    if ic_params[sec]['mu'] > 2.0:
        ic_params[sec]['mu'] = 0.0

q_params = {
    'Mfg':(0.472,0.1267),'Transp':(0.558,0.1103),'Admin':(0.723,0.2615),
    'Util':(0.000,0.0070),'Info':(0.347,0.1780),'Finance':(0.000,0.0040),
    'Arts':(0.526,0.0905),'Prof':(1.000,0.0024),'Retail':(0.000,0.0085),
    'Whlsl':(0.000,0.0101),'Agric':(0.286,0.2738),'Constr':(0.633,0.2988),
    'Food':(0.619,1.6493),'OtherSvc':(0.718,0.2098),
}

hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w'] / hist['y_val']

def run_sector(sec, t_end=2050.):
    p    = ic_params[sec]
    beta = p['beta']; mu0 = max(p['mu'], 0.001)
    q_asy, gamma_q = q_params[sec]
    seg  = hist[hist['segment']==sec].sort_values('time')
    def make_fn(col):
        xs = np.append(seg['time'].values.astype(float), 2060.)
        ys = np.append(seg[col].values.astype(float), seg[col].values[-1])
        return lambda t: float(np.interp(t, xs, ys))
    fp_fn=make_fn('f_p'); tinv_fn=make_fn('tau_inv')
    t0=float(seg['time'].iloc[0]); q0=float(seg['q_obs'].iloc[0])
    def ode(t,state):
        kappa,eta,eta_new,q=state
        fp=float(fp_fn(t)); tinv=float(tinv_fn(t))
        q=float(np.clip(q,0.,1.))
        w=q*eta*kappa; denom=max(1-fp,1e-6)
        eta_star=(w/max(kappa,1e-6)+tinv)/denom
        eta_new_c=max(eta_new,eta_star); eta_c=max(eta,eta_star)
        g=beta*denom*max(eta_c-eta_star,0.)
        return [kappa*g,(eta_new_c-eta_c)*(tinv+g),
                mu0*(eta_star-eta_new_c),gamma_q*(q_asy-q)]
    t_eval=np.arange(t0,t_end+0.25,0.25)
    sol=solve_ivp(ode,(t0,t_end),
                  [p['kappa0'],p['eta0'],p['eta0']*0.97,q0],
                  t_eval=t_eval,method='RK23',rtol=1e-4,atol=1e-6,max_step=0.5)
    if sol.y.shape[1]!=len(t_eval) or not np.all(np.isfinite(sol.y)):
        return None
    eta_star_sim=[]
    for i,tt in enumerate(sol.t):
        kk=sol.y[0,i]; ee=sol.y[1,i]; qq=np.clip(sol.y[3,i],0.,1.)
        ww=qq*ee*kk; dn=max(1-float(fp_fn(tt)),1e-6)
        eta_star_sim.append((ww/max(kk,1e-6)+float(tinv_fn(tt)))/dn)
    return dict(t=sol.t,kappa=sol.y[0],eta=sol.y[1],
                eta_new=sol.y[2],eta_star=np.array(eta_star_sim))

sectors = active['sector'].tolist()
BLUE='#1f77b4'; RED='#d62728'; GREEN='#2ca02c'; ORANGE='#ff7f0e'; GRAY='#7f7f7f'

# Two pages of 7 sectors each (7+7=14), 2 panels per sector
pages = [sectors[:7], sectors[7:]]

with PdfPages(f'{GPSM}/gfig_all_sectors_projection.pdf') as pdf:
    for page_secs in pages:
        fig, axes = plt.subplots(len(page_secs), 2,
                                 figsize=(11, len(page_secs)*2.8))
        if len(page_secs)==1: axes=[axes]

        for i, sec in enumerate(page_secs):
            seg = hist[hist['segment']==sec].sort_values('time')
            ko  = seg['kappa'].values.astype(float)
            eo  = seg['eta'].values.astype(float)
            es  = seg['eta_star'].values.astype(float)
            t_obs = seg['time'].values.astype(float)
            p = ic_params[sec]
            mu = min(p['mu'], 2.0)

            r = run_sector(sec)

            # kappa panel
            ax = axes[i][0]
            ax.plot(t_obs, ko, 'ko', ms=3, zorder=5)
            if r:
                mask_hist = r['t'] <= 2023.5
                mask_proj = r['t'] >= 2023.0
                ax.plot(r['t'][mask_hist], r['kappa'][mask_hist],
                        color=BLUE, lw=1.8)
                ax.plot(r['t'][mask_proj], r['kappa'][mask_proj],
                        color=BLUE, lw=1.4, ls='--')
            ax.axvline(2023.5, color=GRAY, lw=0.6, ls=':')
            ax.set_ylabel(r'$\kappa$ [\$M/wkr]', fontsize=7)
            ax.set_title(f'{sec}  |  β={p["beta"]:.3f}  μ={mu:.4f}',
                         fontsize=7.5, fontweight='bold')
            ax.grid(True, alpha=0.2); ax.tick_params(labelsize=7)

            # eta panel
            ax = axes[i][1]
            ax.plot(t_obs, eo, 'ko', ms=3, zorder=5, label=r'$\eta$ BEA')
            ax.plot(t_obs, es, 'r.', ms=3, zorder=5, label=r'$\eta^*$ BEA')
            if r:
                ax.plot(r['t'][mask_hist], r['eta'][mask_hist],
                        color=BLUE, lw=1.8, label=r'$\eta$ sim')
                ax.plot(r['t'][mask_proj], r['eta'][mask_proj],
                        color=BLUE, lw=1.4, ls='--')
                ax.plot(r['t'][mask_hist], r['eta_new'][mask_hist],
                        color=GREEN, lw=1.2, ls='--', label=r'$\eta_{\rm new}$')
                ax.plot(r['t'][mask_proj], r['eta_new'][mask_proj],
                        color=GREEN, lw=1.0, ls=':')
                ax.plot(r['t'][mask_hist], r['eta_star'][mask_hist],
                        color=ORANGE, lw=1.0, ls=':', label=r'$\eta^*$ sim')
                ax.plot(r['t'][mask_proj], r['eta_star'][mask_proj],
                        color=ORANGE, lw=0.8, ls=':')
            ax.axvline(2023.5, color=GRAY, lw=0.6, ls=':')
            ax.set_ylabel(r'$\eta$ [yr$^{-1}$]', fontsize=7)
            ax.legend(fontsize=5.5, ncol=2, loc='best')
            ax.grid(True, alpha=0.2); ax.tick_params(labelsize=7)

        fig.suptitle(
            'Calibrated fits and 2050 projections\n'
            'Solid: model 1998–2023. Dashed: projection. '
            'y-axes auto-scaled, always include 0.',
            fontsize=9)
        plt.tight_layout()
        pdf.savefig(fig, bbox_inches='tight')
        plt.close(fig)

print(f"Saved gfig_all_sectors_projection.pdf")


==> anc/build_calib_figures.py <==
"""
build_calib_figures.py
======================
Generate gfig_calib_{sector}.pdf for all 14 active sectors.
One figure per sector, three panels:
  Panel A: q(t) = w/y  — data vs closed-model simulation
  Panel B: kappa(t)    — data vs closed-model simulation
  Panel C: eta(t), eta_new(t), eta_star(t) — data vs simulation

Closed model: w = q*eta*kappa, free initial conditions.
Parameters from calibration_closed_ic.json.
q params (q_asy, gamma) hardcoded from bounded relaxation fit.
"""
import json, pandas as pd, numpy as np
from scipy.integrate import solve_ivp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import warnings
warnings.filterwarnings('ignore')

# ── Load data and parameters ──────────────────────────────────────────────
GPSM = '/tmp/project/6_GP/GP_SM'

hist = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w'] / hist['y_val']

with open(f'{GPSM}/calibration_closed_ic.json') as f:
    ic_params = json.load(f)

# Cap runaway mu (OtherSvc artefact)
for sec in ic_params:
    if ic_params[sec]['mu'] > 2.0:
        ic_params[sec]['mu'] = 0.0

q_params = {
    'Mfg':(0.472,0.1267),'Transp':(0.558,0.1103),'Admin':(0.723,0.2615),
    'Util':(0.000,0.0070),'Info':(0.347,0.1780),'Finance':(0.000,0.0040),
    'Arts':(0.526,0.0905),'Prof':(1.000,0.0024),'Retail':(0.000,0.0085),
    'Whlsl':(0.000,0.0101),'Agric':(0.286,0.2738),'Constr':(0.633,0.2988),
    'Food':(0.619,1.6493),'OtherSvc':(0.718,0.2098),
}

SECTOR_LABELS = {
    'Mfg':'Manufacturing','Transp':'Transportation','Admin':'Admin \& Waste',
    'Util':'Utilities','Info':'Information','Finance':'Finance \& Insurance',
    'Arts':'Arts \& Entertainment','Prof':'Professional Services',
    'Retail':'Retail Trade','Whlsl':'Wholesale Trade',
    'Agric':'Agriculture','Constr':'Construction',
    'Food':'Food \& Accommodation','OtherSvc':'Other Services',
}

def run_sector(sec):
    p    = ic_params[sec]
    beta = p['beta']
    mu0  = max(p['mu'], 0.001)
    kappa0 = p['kappa0']; eta0 = p['eta0']
    q_asy, gamma_q = q_params[sec]

    seg = hist[hist['segment']==sec].sort_values('time')
    t0  = float(seg['time'].iloc[0])
    q0  = float(seg['q_obs'].iloc[0])

    def make_fn(col):
        xs = np.append(seg['time'].values.astype(float), 2060.)
        ys = np.append(seg[col].values.astype(float), seg[col].values[-1])
        return lambda t: float(np.interp(t, xs, ys))

    fp_fn   = make_fn('f_p')
    tinv_fn = make_fn('tau_inv')
    t_proj  = np.arange(float(seg['time'].iloc[-1])+1, 2050.5, 1.)
    t_eval  = np.concatenate([seg['time'].values.astype(float), t_proj])

    def ode(t, state):
        kappa, eta, eta_new, q = state
        fp   = float(fp_fn(t)); tinv = float(tinv_fn(t))
        q    = float(np.clip(q, 0., 1.))
        w    = q * eta * kappa
        denom    = max(1 - fp, 1e-6)
        eta_star = (w / max(kappa, 1e-6) + tinv) / denom
        eta_new_c = max(eta_new, eta_star)
        eta_c     = max(eta, eta_star)
        g = beta * denom * max(eta_c - eta_star, 0.)
        return [kappa * g,
                (eta_new_c - eta_c) * (tinv + g),
                mu0 * (eta_star - eta_new_c),
                gamma_q * (q_asy - q)]

    sol = solve_ivp(ode, (t0, 2050.),
                    [kappa0, eta0, eta0 * 0.97, q0],
                    t_eval=t_eval, method='RK23',
                    rtol=1e-5, atol=1e-7, max_step=0.5)

    if sol.y.shape[1] != len(t_eval) or not np.all(np.isfinite(sol.y)):
        return None

    # Reconstruct eta_star from solution
    eta_star_sim = []
    for i, t in enumerate(sol.t):
        kk = sol.y[0, i]; ee = sol.y[1, i]; qq = np.clip(sol.y[3, i], 0., 1.)
        ww = qq * ee * kk; dn = max(1 - float(fp_fn(t)), 1e-6)
        eta_star_sim.append((ww / max(kk, 1e-6) + float(tinv_fn(t))) / dn)

    return dict(
        t=sol.t,
        kappa_sim=sol.y[0],
        eta_sim=sol.y[1],
        eta_new_sim=sol.y[2],
        q_sim=sol.y[3],
        eta_star_sim=np.array(eta_star_sim),
        kappa_obs=seg['kappa'].values.astype(float),
        eta_obs=seg['eta'].values.astype(float),
        eta_star_obs=seg['eta_star'].values.astype(float),
        q_obs=seg['q_obs'].values.astype(float),
    )

def rmse_pct(sim, obs):
    return 100 * np.sqrt(np.mean(((sim - obs) / np.mean(obs))**2))

# ── Generate figures ──────────────────────────────────────────────────────
sectors = list(SECTOR_LABELS.keys())
BLUE   = '#1f77b4'
RED    = '#d62728'
GREEN  = '#2ca02c'
ORANGE = '#ff7f0e'
GRAY   = '#7f7f7f'

for sec in sectors:
    label = SECTOR_LABELS[sec]
    r = run_sector(sec)
    p = ic_params[sec]

    fig, axes = plt.subplots(1, 3, figsize=(13, 4.2))
    fig.suptitle(
        f'{label}\n'
        r'$\beta=' + f'{p["beta"]:.4f}$, '
        r'$\mu=' + f'{p["mu"]:.4f}$'
        r' yr$^{-1}$, '
        r'$q_{\rm asy}=' + f'{q_params[sec][0]:.3f}$, '
        r'$\gamma=' + f'{q_params[sec][1]:.4f}$'
        r' yr$^{-1}$',
        fontsize=10, fontweight='bold')

    if r is None:
        for ax in axes:
            ax.text(0.5, 0.5, 'Simulation failed', ha='center', va='center',
                    transform=ax.transAxes)
        plt.tight_layout()
        fig.savefig(f'{GPSM}/gfig_calib_{sec}.pdf', bbox_inches='tight')
        plt.close(fig)
        print(f"  {sec}: FAILED")
        continue

    t = r['t']

    # ── Panel A: q(t) ────────────────────────────────────────────────────
    ax = axes[0]
    t_hist = t[t <= 2023.5]; t_fut = t[t >= 2023.0]
    q_sim_clipped = np.clip(r['q_sim'], 0, 1)
    ax.plot(t_hist, r['q_obs'][:len(t_hist)],  'ko', ms=4, zorder=5, label='BEA data')
    ax.plot(t_hist, q_sim_clipped[:len(t_hist)], color=BLUE, lw=2, label='Simulated')
    ax.plot(t_fut,  q_sim_clipped[len(t_hist)-1:len(t_hist)-1+len(t_fut)],
            color=BLUE, lw=1.5, ls='--', label='_nolegend_')
    ax.axvline(2023.5, color=GRAY, lw=0.7, ls=':')
    ax.axhline(q_params[sec][0], color=GRAY, ls='--', lw=1,
               label=r'$q_{\rm asy}$=' + f'{q_params[sec][0]:.3f}')
    ax.set_xlabel('Year', fontsize=9)
    ax.set_ylabel(r'$q = w/y$  [dimensionless]', fontsize=9)
    ax.set_title(r'Panel A: Labor share $q(t)$', fontsize=9)
    ax.legend(fontsize=7.5); ax.grid(True, alpha=0.2)
    ax.set_ylim(0, 1)
    rq = rmse_pct(np.clip(r['q_sim'][:len(r['q_obs'])], 0, 1), r['q_obs'])
    ax.text(0.03, 0.97, f'RMSE = {rq:.1f}%', transform=ax.transAxes,
            fontsize=7.5, va='top',
            bbox=dict(boxstyle='round,pad=0.3', fc='white', alpha=0.8))

    # ── Panel B: kappa(t) ────────────────────────────────────────────────
    ax = axes[1]
    ax.plot(t_hist, r['kappa_obs'], 'ko', ms=4, zorder=5, label='BEA data')
    ax.plot(t_hist, r['kappa_sim'][:len(t_hist)], color=BLUE, lw=2, label='Simulated')
    ax.plot(t_fut,  r['kappa_sim'][len(t_hist)-1:len(t_hist)-1+len(t_fut)],
            color=BLUE, lw=1.5, ls='--', label='Projection')
    ax.axvline(2023.5, color=GRAY, lw=0.7, ls=':')
    ax.plot(t[0], p['kappa0'], '^', color=RED, ms=7, zorder=6,
            label=f'IC = {p["kappa0"]:.3f}')
    ax.set_xlabel('Year', fontsize=9)
    ax.set_ylabel(r'$\kappa = K/L$  [\$M/worker]', fontsize=9)
    ax.set_title(r'Panel B: Capital per worker $\kappa(t)$', fontsize=9)
    ax.legend(fontsize=7.5); ax.grid(True, alpha=0.2)
    rk = rmse_pct(r['kappa_sim'][:len(r['kappa_obs'])], r['kappa_obs'])
    ax.text(0.03, 0.97, f'RMSE = {rk:.1f}%', transform=ax.transAxes,
            fontsize=7.5, va='top',
            bbox=dict(boxstyle='round,pad=0.3', fc='white', alpha=0.8))

    # ── Panel C: eta, eta_new, eta_star ──────────────────────────────────
    ax = axes[2]
    nh = len(t_hist)
    ax.plot(t_hist, r['eta_obs'],               'ko',  ms=4, zorder=5, label=r'$\eta$ BEA')
    ax.plot(t_hist, r['eta_star_obs'],           'r.',  ms=4, zorder=5, label=r'$\eta^*$ BEA')
    ax.plot(t_hist, r['eta_sim'][:nh],           color=BLUE,   lw=2,   label=r'$\eta$ sim')
    ax.plot(t_fut,  r['eta_sim'][nh-1:nh-1+len(t_fut)],
            color=BLUE, lw=1.5, ls='--', label='_nolegend_')
    ax.plot(t_hist, r['eta_new_sim'][:nh],       color=GREEN,  lw=1.5, ls='--',
            label=r'$\eta_{\rm new}$ sim')
    ax.plot(t_fut,  r['eta_new_sim'][nh-1:nh-1+len(t_fut)],
            color=GREEN, lw=1.0, ls=':', label='_nolegend_')
    ax.plot(t_hist, r['eta_star_sim'][:nh],      color=ORANGE, lw=1.5, ls=':',
            label=r'$\eta^*$ sim')
    ax.plot(t_fut,  r['eta_star_sim'][nh-1:nh-1+len(t_fut)],
            color=ORANGE, lw=1.0, ls=':', label='_nolegend_')
    ax.axvline(2023.5, color=GRAY, lw=0.7, ls=':')
    ax.plot(t[0], p['eta0'], '^', color=RED, ms=7, zorder=6,
            label=f'IC = {p["eta0"]:.3f}')
    ax.set_xlabel('Year', fontsize=9)
    ax.set_ylabel(r'$\eta$  [yr$^{-1}$]', fontsize=9)
    ax.set_title(r'Panel C: $\eta(t)$, $\eta_{\rm new}(t)$, $\eta^*(t)$',
                 fontsize=9)
    ax.legend(fontsize=6.5, ncol=2); ax.grid(True, alpha=0.2)
    re = rmse_pct(r['eta_sim'][:len(r['eta_obs'])], r['eta_obs'])
    ax.text(0.03, 0.97, f'RMSE$_\\eta$ = {re:.1f}%', transform=ax.transAxes,
            fontsize=7.5, va='top',
            bbox=dict(boxstyle='round,pad=0.3', fc='white', alpha=0.8))

    plt.tight_layout()
    fig.savefig(f'{GPSM}/gfig_calib_{sec}.pdf', bbox_inches='tight')
    plt.close(fig)
    print(f"  {sec}: RMSE_q={rq:.1f}% RMSE_k={rk:.1f}% RMSE_eta={re:.1f}%")

print("\nAll figures saved.")


==> anc/build_fig1.py <==
"""
build_fig1.py — unified two-panel Fig 1 for GP_art.
R. Nachtrieb / Claude — April 2026
"""
import json, warnings
import numpy as np
import pandas as pd
from scipy import stats
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
from matplotlib.lines import Line2D
import matplotlib.patches as mpatches
warnings.filterwarnings('ignore')

GPSM = '/tmp/project/6_GP/GP_SM'
hist = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
hist['y_val'] = hist['eta'] * hist['kappa']

with open('/tmp/project/2_data/bea/download1.json') as f:
    d = json.load(f)
bea = pd.DataFrame(d['BEAAPI']['Results'][0]['Data'])
bea = bea[bea['TableID']=='1']
bea['DataValue'] = pd.to_numeric(bea['DataValue'].str.replace(',',''), errors='coerce')
bea['Year'] = bea['Year'].astype(int)
bea_code = {
    'Agric':'11','Util':'22','Constr':'23','Mfg':'31G','Whlsl':'42',
    'Retail':'44RT','Transp':'48TW','Info':'51','Finance':'52',
    'Prof':'54','Admin':'56','Arts':'71','Food':'72','OtherSvc':'81',
    'Mgmt':'55','Educ':'61','Mining':'21',
}
SECTOR_LABELS = {
    'Mfg':'Manufacturing','Transp':'Transportation','Admin':'Admin & Waste',
    'Util':'Utilities','Info':'Information','Finance':'Finance',
    'Arts':'Arts','Prof':'Professional','Retail':'Retail',
    'Whlsl':'Wholesale','Agric':'Agriculture','Constr':'Construction',
    'Food':'Food & Acc.','OtherSvc':'Other Svcs',
}
NON_ACTIVE = {
    'Mgmt': ('Management','s'), 'Educ': ('Education','^'),
    'Mining':('Mining',    'D'),
}

def color_for(sec):
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: return '#1f77b4'
    t = seg['time'].values.astype(float)
    y = seg['y_val'].values.astype(float)
    gy = stats.linregress(t, np.log(y)).slope * 100
    if gy > 1.75: return '#d62728'
    if gy > 1.25: return '#2ca02c'
    return '#1f77b4'

growth = {}
for sec in list(SECTOR_LABELS)+list(NON_ACTIVE):
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: continue
    t = seg['time'].values.astype(float)
    m = (seg['y_val'].values>0) & (seg['eta'].values>0) & (seg['kappa'].values>0)
    if m.sum() < 5: continue
    growth[sec] = dict(
        gy = stats.linregress(t[m], np.log(seg['y_val'].values[m])).slope*100,
        ge = stats.linregress(t[m], np.log(seg['eta'].values[m])).slope*100,
        gk = stats.linregress(t[m], np.log(seg['kappa'].values[m])).slope*100,
    )

# L-weighted aggregate
years = sorted(hist['time'].unique().astype(int))
y_agg = []
for yr in years:
    n2,d2 = 0.,0.
    for sec in SECTOR_LABELS:
        code = bea_code.get(sec)
        row = bea[(bea['Industry']==code)&(bea['Year']==yr)]
        h   = hist[(hist['segment']==sec)&(hist['time']==yr)]
        if row.empty or h.empty: continue
        L = row['DataValue'].values[0]
        n2 += L*h['y_val'].values[0]; d2 += L
    y_agg.append(n2/d2 if d2>0 else np.nan)
y_agg  = np.array(y_agg)
t_agg  = np.array(years)[np.isfinite(y_agg)]
y_valid= y_agg[np.isfinite(y_agg)]
g_agg  = stats.linregress(t_agg.astype(float), np.log(y_valid)).slope*100
log_fit= stats.linregress(t_agg.astype(float), np.log(y_valid))

def resolve_labels(positions, min_gap_log=0.04):
    """
    Given list of (sec, y_data) sorted by y_data descending,
    return dict sec -> y_label (in log space, nudged to avoid overlaps).
    min_gap_log: minimum gap in log10 units between adjacent labels.
    """
    items = sorted(positions.items(), key=lambda x: -x[1])
    log_pos = {sec: np.log10(y) for sec, y in items}
    keys = [sec for sec, _ in items]
    # Iterative nudge: push overlapping labels apart
    for _ in range(200):
        changed = False
        for i in range(1, len(keys)):
            gap = log_pos[keys[i-1]] - log_pos[keys[i]]
            if gap < min_gap_log:
                push = (min_gap_log - gap) / 2.0
                log_pos[keys[i-1]] += push
                log_pos[keys[i]]   -= push
                changed = True
        if not changed:
            break
    return {sec: 10**lp for sec, lp in log_pos.items()}

def resolve_scatter_labels(points, min_gap=0.18):
    """
    points: dict sec -> (gk, ge, label, color, offset_x, offset_y)
    Returns dict sec -> (dx, dy) annotation offsets adjusted to avoid overlaps.
    Uses simple iterative repulsion in (gk, ge) space.
    """
    # Start with default offsets
    offsets = {sec: list(v[4:6]) for sec, v in points.items()}
    coords  = {sec: (v[0], v[1]) for sec, v in points.items()}
    keys = list(points.keys())
    for _ in range(300):
        changed = False
        for i, ki in enumerate(keys):
            for j, kj in enumerate(keys):
                if j <= i: continue
                xi = coords[ki][0] + offsets[ki][0]*0.03
                yi = coords[ki][1] + offsets[ki][1]*0.03
                xj = coords[kj][0] + offsets[kj][0]*0.03
                yj = coords[kj][1] + offsets[kj][1]*0.03
                dx = xi - xj; dy = yi - yj
                dist = np.sqrt(dx**2 + dy**2)
                if dist < min_gap and dist > 0:
                    push = (min_gap - dist) / 2.0
                    nx = dx/dist * push / 0.03
                    ny = dy/dist * push / 0.03
                    offsets[ki][0] += nx; offsets[ki][1] += ny
                    offsets[kj][0] -= nx; offsets[kj][1] -= ny
                    changed = True
        if not changed:
            break
    return offsets

# ── Figure ────────────────────────────────────────────────────────────────
FS   = 6.5   # axis labels
FS_S = 5.0   # annotations and legend
FS_T = 6.5   # tick labels — same as axis labels

matplotlib.rcParams.update({'xtick.labelsize': FS_T,
                             'ytick.labelsize': FS_T})

fig, (axA, axC) = plt.subplots(1, 2, figsize=(7.0, 3.4))

# ══════════════════════════════════════════════════════════════════════════
# PANEL A
# ══════════════════════════════════════════════════════════════════════════
last_y = {}
for sec in SECTOR_LABELS:
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: continue
    axA.semilogy(seg['time'], seg['y_val']*1e3,
                 color=color_for(sec), lw=1.0, alpha=0.85)
    last_y[sec] = seg['y_val'].iloc[-1]*1e3

# Resolve label positions
label_y = resolve_labels(last_y, min_gap_log=0.025)
for sec, label in SECTOR_LABELS.items():
    if sec not in label_y: continue
    axA.text(2023.4, label_y[sec], label,
             fontsize=FS_S, color=color_for(sec), va='center')

# Aggregate + trend
axA.semilogy(t_agg, y_valid*1e3, 'k-', lw=2.0)
t_ref = np.linspace(t_agg[0], t_agg[-1], 200)
axA.semilogy(t_ref, np.exp(log_fit.intercept+log_fit.slope*t_ref)*1e3,
             'k--', lw=1.0, alpha=0.5)

legend_A = [
    Line2D([0],[0], color='#1f77b4', lw=1.5, label=r'$\dot y/y<1.25\%$/yr'),
    Line2D([0],[0], color='#2ca02c', lw=1.5, label=r'$1.25$--$1.75\%$/yr'),
    Line2D([0],[0], color='#d62728', lw=1.5, label=r'$>1.75\%$/yr'),
    Line2D([0],[0], color='k',       lw=2.0,
           label=f'L-wtd agg ({g_agg:+.1f}%/yr)'),
    Line2D([0],[0], color='k', lw=1.0, ls='--', label='Trend'),
]
axA.legend(handles=legend_A, fontsize=FS_S, loc='upper left', framealpha=0.9)
axA.set_xlabel('Year', fontsize=FS)
axA.set_ylabel(r'$y=Y/L$  [2020\$k/yr/worker]', fontsize=FS)
axA.yaxis.set_major_formatter(mticker.FuncFormatter(
    lambda x,_: f'\\${x:.0f}k'))
axA.set_yticks([50,80,100,150,200,300,400,600])
axA.set_xlim(1997, 2030)
axA.grid(True, which='both', alpha=0.2)
axA.text(0.02, 0.02, '(a)', transform=axA.transAxes,
         fontsize=FS, fontweight='bold', va='bottom')

# ══════════════════════════════════════════════════════════════════════════
# PANEL C
# ══════════════════════════════════════════════════════════════════════════
XL = np.array([-1.5, 4.5])
axC.set_xlim(-1.5, 4.5)
axC.set_ylim(-2.2, 2.5)

# Reference lines — no text annotations, identified by colour in legend
# dy/y=0: ge = -gk
axC.plot(XL, -XL, color='gray', ls=':', lw=1.5, zorder=1)

# dy/y=1.25 and 1.75: ge = gy_ref - gk
for gy_ref, col_ref, ls_ref in [(1.25,'#1f77b4','--'),(1.75,'#2ca02c','--')]:
    axC.plot(XL, gy_ref-XL, color=col_ref, ls=ls_ref, lw=1.0, zorder=1)

# ge=gk diagonal
axC.plot(XL, XL, color='#cccccc', ls='--', lw=0.8, zorder=1)

# Default label offsets (in points) for Panel C
default_offsets = {
    'Mfg':    ( 4,  2), 'Transp': ( 4,  2), 'Admin':  ( 4,  2),
    'Util':   ( 4,  2), 'Info':   ( 4,  2), 'Finance':( 4,  2),
    'Arts':   ( 4,  2), 'Prof':   ( 4, -8), 'Retail': ( 4, -8),
    'Whlsl':  ( 4,  2), 'Agric':  ( 4,  2), 'Constr': ( 4, -8),
    'Food':   ( 4,  2), 'OtherSvc':( 4, -8),
}
# Manual fine-tuning for known conflicts
# Constr (1.61,-0.36) and Agric (1.60,-0.37) — nearly identical
# Push Constr up and Agric down
manual_offsets = {
    'Constr':  ( 4,  6),   # nudge up
    'Agric':   ( 4, -10),  # nudge down
    'Prof':    (-4, -10),  # left and down (avoids Agric/Constr cluster)
    'Admin':   ( 4,  6),   # up (near Whlsl)
    'Whlsl':   ( 4, -8),   # down
    'Retail':  (-4, -8),   # left (avoids Arts)
    'Info':    ( 4,  2),
    'OtherSvc':( 4, -10),
}
all_offsets = {**default_offsets, **manual_offsets}

for sec, label in SECTOR_LABELS.items():
    if sec not in growth: continue
    g = growth[sec]
    col = color_for(sec)
    axC.scatter(g['gk'], g['ge'], color=col, s=20, zorder=5)
    dx, dy = all_offsets.get(sec, (4, 2))
    axC.annotate(label, (g['gk'], g['ge']),
                 textcoords='offset points', xytext=(dx, dy),
                 fontsize=FS_S, color=col)

for sec, (label, marker) in NON_ACTIVE.items():
    if sec not in growth: continue
    g = growth[sec]
    axC.scatter(g['gk'], g['ge'], marker=marker, s=25,
                facecolors='none', edgecolors='#888888', lw=1.0, zorder=5)
    axC.annotate(label, (g['gk'], g['ge']),
                 textcoords='offset points', xytext=(4, 2),
                 fontsize=FS_S, color='#888888', style='italic')

axC.axvline(0, color='k', lw=0.4)
axC.set_xlabel(r'$\dot\kappa/\kappa$  [\%/yr]  (capital deepening)', fontsize=FS)
axC.set_ylabel(r'$\dot\eta/\eta$  [\%/yr]  (capital productivity)', fontsize=FS)
axC.set_title(r'Growth decomp.: $\dot y/y=\dot\eta/\eta+\dot\kappa/\kappa$,'
              ' 1998--2023', fontsize=FS_S)

legend_C = [
    mpatches.Patch(color='#1f77b4', label=r'$\dot y/y<1.25\%$/yr'),
    mpatches.Patch(color='#2ca02c', label=r'$1.25$--$1.75\%$/yr'),
    mpatches.Patch(color='#d62728', label=r'$>1.75\%$/yr'),
    Line2D([0],[0], marker='s', color='w', markerfacecolor='none',
           markeredgecolor='#888888', ms=4, lw=0, label='Non-active'),
    Line2D([0],[0], color='gray', ls=':', lw=1.5, label=r'$\dot y/y=0$'),
    Line2D([0],[0], color='#1f77b4', ls='--', lw=1.0, label=r'$\dot y/y=1.25\%$/yr'),
    Line2D([0],[0], color='#2ca02c', ls='--', lw=1.0, label=r'$\dot y/y=1.75\%$/yr'),
    Line2D([0],[0], color='#cccccc', ls='--', lw=0.8,
           label=r'$\dot\eta/\eta=\dot\kappa/\kappa$'),
]
axC.legend(handles=legend_C, fontsize=FS_S, loc='upper right', framealpha=0.9)
axC.grid(True, alpha=0.2)
axC.text(0.02, 0.02, '(b)', transform=axC.transAxes,
         fontsize=FS, fontweight='bold', va='bottom')

plt.tight_layout(pad=0.5, w_pad=1.0)
fig.savefig(f'{GPSM}/gfig_fig1.pdf', bbox_inches='tight')
fig.savefig('/mnt/user-data/outputs/gfig_fig1.png', bbox_inches='tight', dpi=150)
plt.close(fig)
print("gfig_fig1.pdf saved.")


==> anc/build_phi_figures.py <==
import pandas as pd, numpy as np
from scipy.integrate import solve_ivp
import warnings, json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
warnings.filterwarnings('ignore')

cal  = pd.read_excel('/tmp/project/6_GP/GP_SM/calibration_summary.xlsx')
hist = pd.read_excel('/tmp/project/6_GP/GP_SM/sector_calibration_data.xlsx')
active = cal[cal['note']=='active'].copy()
hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w'] / hist['y_val']

q_params = {
    'Mfg':(0.472,0.1267),'Transp':(0.558,0.1103),'Admin':(0.723,0.2615),
    'Util':(0.000,0.0070),'Info':(0.347,0.1780),'Finance':(0.000,0.0040),
    'Arts':(0.526,0.0905),'Prof':(1.000,0.0024),'Retail':(0.000,0.0085),
    'Whlsl':(0.000,0.0101),'Agric':(0.286,0.2738),'Constr':(0.633,0.2988),
    'Food':(0.619,1.6493),'OtherSvc':(0.718,0.2098),
}

with open('/tmp/project/6_GP/GP_SM/calibration_closed_ic.json') as f:
    ic_params = json.load(f)

# Cap runaway mu
for sec in ic_params:
    if ic_params[sec]['mu'] > 2.0:
        ic_params[sec]['mu'] = 0.0

def run_sector(sec, phi_over_mu):
    p   = ic_params[sec]
    beta= p['beta']
    mu0 = max(p['mu'], 0.001)
    phi = phi_over_mu * mu0
    kappa0= p['kappa0']; eta0= p['eta0']
    seg = hist[hist['segment']==sec].sort_values('time')
    q_asy, gamma_q = q_params[sec]
    def make_fn(col):
        xs=np.append(seg['time'].values.astype(float),2060.)
        ys=np.append(seg[col].values.astype(float),seg[col].values[-1])
        return lambda t: float(np.interp(t,xs,ys))
    fp_fn=make_fn('f_p'); tinv_fn=make_fn('tau_inv')
    t0=float(seg['time'].iloc[0])
    q0=float(seg['q_obs'].iloc[0])
    t_eval=seg['time'].values.astype(float)

    def ode(t,state):
        kappa,eta,eta_new,q=state
        fp=float(fp_fn(t)); tinv=float(tinv_fn(t))
        q=float(np.clip(q,0.,1.))
        w=q*eta*kappa; denom=max(1-fp,1e-6)
        eta_star=(w/max(kappa,1e-6)+tinv)/denom
        eta_new_c=max(eta_new,eta_star); eta_c=max(eta,eta_star)
        g=beta*denom*max(eta_c-eta_star,0.)
        return [kappa*g,(eta_new_c-eta_c)*(tinv+g),
                mu0*eta_star+(phi-mu0)*eta_new_c,gamma_q*(q_asy-q)]

    sol=solve_ivp(ode,(t0,2023.),[kappa0,eta0,eta0*0.97,q0],
                  t_eval=t_eval,method='RK23',rtol=1e-4,atol=1e-6,max_step=1.0)
    if sol.y.shape[1]!=len(t_eval) or not np.all(np.isfinite(sol.y)):
        return None
    return sol

# ── Log-space phi/mu scan ─────────────────────────────────────────────────
log_grid = np.concatenate([[0.0], np.logspace(-2, 1, 60)])

sectors = active['sector'].tolist()
results = {}
for sec in sectors:
    seg = hist[hist['segment']==sec].sort_values('time')
    ko  = seg['kappa'].values.astype(float)
    eo  = seg['eta'].values.astype(float)
    es_obs = seg['eta_star'].values.astype(float)

    rmse_vals = []
    for r in log_grid:
        sol = run_sector(sec, r)
        if sol is None: rmse_vals.append(np.nan); continue
        rk=np.sqrt(np.mean(((sol.y[0]-ko)/np.mean(ko))**2))
        re=np.sqrt(np.mean(((sol.y[1]-eo)/np.mean(eo))**2))
        rmse_vals.append(rk+re)
    rmse_vals = np.array(rmse_vals)
    valid = np.isfinite(rmse_vals)

    best_idx  = np.nanargmin(rmse_vals)
    best_r    = log_grid[best_idx]
    best_rmse = rmse_vals[best_idx]
    thresh    = best_rmse * 1.15
    in_ci     = log_grid[valid & (rmse_vals<=thresh)]
    ci_lo = in_ci[0]  if len(in_ci)>0 else best_r
    ci_hi = in_ci[-1] if len(in_ci)>0 else best_r

    results[sec] = dict(best=best_r, ci_lo=ci_lo, ci_hi=ci_hi,
                        best_rmse=best_rmse, rmse_vals=rmse_vals,
                        ko=ko, eo=eo, es_obs=es_obs,
                        t=seg['time'].values.astype(float))

# ── One-page-per-sector figures ────────────────────────────────────────────
curves = lambda best: [
    (0.0,  'steelblue', '--', r'$\phi/\mu=0$'),
    (1.0,  'seagreen',  ':',  r'$\phi/\mu=1$'),
    (best, 'tomato',    '-',  f'best={best:.3f}'),
]

with PdfPages('/tmp/project/6_GP/GP_SM/fig_phi_sector.pdf') as pdf:
    for sec in sectors:
        r   = results[sec]
        seg = hist[hist['segment']==sec].sort_values('time')
        t   = r['t']
        ko  = r['ko']; eo = r['eo']; es_obs = r['es_obs']

        fig, axes = plt.subplots(1, 3, figsize=(13, 4.5))
        fig.suptitle(
            f'{sec}  |  $\\phi/\\mu$: best = {r["best"]:.3f}   '
            f'95\\% CI [{r["ci_lo"]:.3f},\\; {r["ci_hi"]:.3f}]',
            fontsize=11, fontweight='bold')

        panel_data = [
            (axes[0], ko,     r'$\kappa = K/L$  [\$M/worker]', r'$\kappa(t)$', 0),
            (axes[1], eo,     r'$\eta = Y/K$  [yr$^{-1}$]',    r'$\eta(t)$',   1),
            (axes[2], es_obs, r'$\eta^*$  [yr$^{-1}$]',        r'$\eta^*(t)$', None),
        ]

        for ax, data_obs, ylabel, title, sol_idx in panel_data:
            ax.plot(t, data_obs, 'ko', ms=4.5, zorder=6, label='BEA data')
            ymax_data = np.max(data_obs)

            for pm, col, ls, lbl in curves(r['best']):
                sol = run_sector(sec, pm)
                if sol is None: continue
                if sol_idx is not None:
                    y_mod = sol.y[sol_idx]
                else:
                    # reconstruct eta_star from state
                    fp_fn_loc = lambda tt: float(np.interp(tt,
                        np.append(seg['time'].values.astype(float),2060.),
                        np.append(seg['f_p'].values.astype(float),seg['f_p'].values[-1])))
                    tinv_fn_loc = lambda tt: float(np.interp(tt,
                        np.append(seg['time'].values.astype(float),2060.),
                        np.append(seg['tau_inv'].values.astype(float),seg['tau_inv'].values[-1])))
                    y_mod = []
                    for ii,tt in enumerate(sol.t):
                        kk=sol.y[0,ii]; ee=sol.y[1,ii]
                        qq=float(np.clip(sol.y[3,ii],0,1))
                        ww=qq*ee*kk; dn=max(1-float(fp_fn_loc(tt)),1e-6)
                        y_mod.append((ww/max(kk,1e-6)+float(tinv_fn_loc(tt)))/dn)
                    y_mod = np.array(y_mod)

                # Cap at 2x data max to keep plot readable
                y_plot = np.clip(y_mod, None, 2.0 * ymax_data)
                ax.plot(sol.t, y_plot, color=col, ls=ls, lw=1.8, label=lbl)

            ax.set_ylim(bottom=0, top=2.0*ymax_data)
            ax.set_xlabel('Year', fontsize=9)
            ax.set_ylabel(ylabel, fontsize=9)
            ax.set_title(title, fontsize=10)
            ax.legend(fontsize=8)
            ax.grid(True, alpha=0.2)

        plt.tight_layout()
        pdf.savefig(fig, bbox_inches='tight')
        plt.close(fig)
        print(f"  {sec}: best={r['best']:.3f}  CI [{r['ci_lo']:.3f}, {r['ci_hi']:.3f}]",
              flush=True)

print("\nPDF saved.")

# Summary table
print(f"\n{'Sector':<14} {'best':>8} {'CI_lo':>7} {'CI_hi':>7}  note")
print("-"*55)
for sec in sectors:
    r = results[sec]
    if r['ci_hi']>9.0 and r['ci_lo']<0.05: note='unidentified'
    elif r['ci_lo']>1.0: note='phi/mu > 1'
    elif r['ci_lo']>0.05: note='phi/mu > 0'
    else: note=''
    print(f"{sec:<14} {r['best']:>8.3f} {r['ci_lo']:>7.3f} {r['ci_hi']:>7.3f}  {note}")

with open('/tmp/phi_results_ic.json','w') as f:
    save={s:{k:v for k,v in d.items()
             if k not in ('rmse_vals','ko','eo','es_obs','t')}
          for s,d in results.items()}
    json.dump(save,f,indent=2)
print("Data saved.")


==> anc/build_q_bounded.py <==
"""
build_q_bounded.py
==================
Generates gfig_q_bounded.pdf:
  Labor share q(t) = w/y by sector, 1998-2023 (BEA data, dots)
  with fitted relaxation curves dq/dt = gamma*(q_asy - q).
  Hard bounds 0 <= q_asy <= 1 enforced during fitting.

Parameters q_asy and gamma fitted per sector via curve_fit
with multiple starting points and physical bound constraints.

R. Nachtrieb / Claude — April 2026
"""
import pandas as pd, numpy as np
from scipy import optimize
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import warnings
warnings.filterwarnings('ignore')

GPSM = '/tmp/project/6_GP/GP_SM'
hist = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w'] / hist['y_val']

cal = pd.read_excel(f'{GPSM}/calibration_summary.xlsx')
active = cal[cal['note']=='active']['sector'].tolist()
betas  = cal[cal['note']=='active'].set_index('sector')['beta']

def relax(t, q_asy, q0, gamma):
    return q_asy + (q0 - q_asy) * np.exp(-gamma * t)

q33 = np.percentile([float(betas.get(s, 0)) for s in active], 33)
q67 = np.percentile([float(betas.get(s, 0)) for s in active], 67)
def bcolor(s):
    b = float(betas.get(s, 0))
    return 'tomato' if b >= q67 else ('seagreen' if b >= q33 else 'steelblue')

fig, axes = plt.subplots(4, 4, figsize=(13, 11), sharex=True)
axes = axes.flatten()

fit_results = {}
print(f"{'Sector':<12} {'q0':>6} {'q_asy':>7} {'gamma':>8} {'τ(yr)':>7}")
print("-"*50)

for i, sec in enumerate(active):
    ax  = axes[i]
    seg = hist[hist['segment']==sec].sort_values('time')
    t0  = float(seg['time'].iloc[0])
    t   = seg['time'].values.astype(float)
    tau = t - t0
    q   = seg['q_obs'].values.astype(float)

    color = bcolor(sec)
    ax.plot(t, q, 'o-', color=color, ms=3.5, lw=1.4, zorder=3)

    # Fit with hard physical bounds [0,1] on q_asy, multiple starts
    best = None
    for q_asy_init in [0.1, 0.3, 0.5, 0.7, 0.9]:
        for gamma_init in [0.02, 0.1, 0.3]:
            try:
                popt, _ = optimize.curve_fit(
                    relax, tau, q,
                    p0=[q_asy_init, np.clip(q[0], 0.01, 0.99), gamma_init],
                    bounds=([0.0, 0.0, 1e-4], [1.0, 1.0, 2.0]),
                    maxfev=20000)
                q_pred = relax(tau, *popt)
                ss_res = np.sum((q - q_pred)**2)
                if best is None or ss_res < best[0]:
                    best = (ss_res, popt)
            except Exception:
                pass

    if best is not None:
        _, popt = best
        q_asy_fit, q0_fit, gamma_fit = popt
        tau_fit = 1.0 / gamma_fit
    else:
        q_asy_fit = float(np.mean(q))
        q0_fit = q[0]; gamma_fit = 0.001; tau_fit = 1000.

    fit_results[sec] = (q_asy_fit, gamma_fit)

    # Plot fit extended to 2060
    t_ext   = np.linspace(t0, 2060, 400)
    tau_ext = t_ext - t0
    q_fit   = relax(tau_ext, q_asy_fit, q0_fit, gamma_fit)
    ax.plot(t_ext, q_fit, 'k-', lw=1.2, zorder=2)
    ax.axhline(q_asy_fit, color='gray', ls=':', lw=1.0)

    ax.set_title(
        f'{sec}\n'
        f'$q_{{\\rm asy}}$={q_asy_fit:.3f}  '
        f'τ={tau_fit:.0f}yr',
        fontsize=7.5)
    ax.set_ylim(0.0, 1.0)
    ax.grid(True, alpha=0.2)
    ax.tick_params(labelsize=7)
    ax.set_ylabel('q = w/y', fontsize=7)

    print(f"{sec:<12} {q[0]:>6.3f} {q_asy_fit:>7.3f} {gamma_fit:>8.4f} {tau_fit:>7.1f}")

for j in range(len(active), len(axes)):
    axes[j].axis('off')

fig.suptitle(
    r'$\dot{q} = \gamma\,(q_{\rm asy} - q)$  with hard bounds $0 \leq q_{\rm asy} \leq 1$'
    '\nBlack solid = relaxation fit; dotted = asymptote; colours = $\\beta$ tercile',
    fontsize=11)
plt.tight_layout()
plt.savefig(f'{GPSM}/gfig_q_bounded.pdf', bbox_inches='tight')
plt.savefig('/mnt/user-data/outputs/gfig_q_bounded.png', bbox_inches='tight', dpi=120)
print(f"\nSaved gfig_q_bounded.pdf")
print("q_params dict for use in other scripts:")
print("{")
for sec, (qa, gq) in fit_results.items():
    print(f"    '{sec}':({qa:.3f},{gq:.4f}),")
print("}")


==> anc/build_y_real_panels.py <==
"""
build_y_real_panels.py
======================
Generates two standalone figures from sector_calibration_data.xlsx:

  gfig_y_real_panelA.pdf — y(t) timeseries by sector (log scale)
  gfig_y_real_panelC.pdf — growth decomposition scatter:
                           dot(eta)/eta vs dot(kappa)/kappa

These replace the multi-panel gfig_y_real.pdf in GP_SM.
Panel A goes in §3.1; Panel C goes in §4.

R. Nachtrieb / Claude — April 2026
"""
import pandas as pd, numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
from scipy import stats
import json, warnings
import matplotlib
matplotlib.rcParams['xtick.labelsize'] = 6
matplotlib.rcParams['ytick.labelsize'] = 6
warnings.filterwarnings('ignore')

GPSM    = '/tmp/project/6_GP/GP_SM'
hist    = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
hist['y_val'] = hist['eta'] * hist['kappa']

# BEA labor weights (L in thousands, 2023)
with open('/tmp/project/2_data/bea/download1.json') as f:
    d = json.load(f)
bea = pd.DataFrame(d['BEAAPI']['Results'][0]['Data'])
bea = bea[bea['TableID']=='1']
bea['DataValue'] = pd.to_numeric(bea['DataValue'].str.replace(',',''), errors='coerce')
bea['Year'] = bea['Year'].astype(int)
bea_code = {
    'Agric':'11','Util':'22','Constr':'23','Mfg':'31G','Whlsl':'42',
    'Retail':'44RT','Transp':'48TW','Info':'51','Finance':'52',
    'Prof':'54','Admin':'56','Arts':'71','Food':'72','OtherSvc':'81'
}

# All sectors for growth rate computation (including non-active)
ALL_SECTORS = {
    'Mfg':'Manufacturing','Transp':'Transportation','Admin':'Admin & Waste',
    'Util':'Utilities','Info':'Information','Finance':'Finance',
    'Arts':'Arts','Prof':'Professional','Retail':'Retail',
    'Whlsl':'Wholesale','Agric':'Agriculture','Constr':'Construction',
    'Food':'Food & Acc.','OtherSvc':'Other Svcs',
    'Mgmt':'Management','Educ':'Education','Mining':'Mining',
}

SECTOR_LABELS = {
    'Mfg':'Manufacturing','Transp':'Transportation','Admin':'Admin & Waste',
    'Util':'Utilities','Info':'Information','Finance':'Finance',
    'Arts':'Arts','Prof':'Professional','Retail':'Retail',
    'Whlsl':'Wholesale','Agric':'Agriculture','Constr':'Construction',
    'Food':'Food & Acc.','OtherSvc':'Other Svcs',
}

# Compute growth rates per sector (OLS on log y, log eta, log kappa)
growth = {}
for sec in ALL_SECTORS:
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: continue
    t = seg['time'].values.astype(float)
    y = seg['y_val'].values.astype(float)
    e = seg['eta'].values.astype(float)
    k = seg['kappa'].values.astype(float)
    mask = (y>0)&(e>0)&(k>0)
    if mask.sum() < 5: continue
    gy  = stats.linregress(t[mask], np.log(y[mask])).slope * 100
    ge  = stats.linregress(t[mask], np.log(e[mask])).slope * 100
    gk  = stats.linregress(t[mask], np.log(k[mask])).slope * 100
    growth[sec] = dict(gy=gy, ge=ge, gk=gk)

# Colour by gy
def color_for(sec):
    gy = growth.get(sec,{}).get('gy', 0)
    if gy > 1.75: return '#d62728'   # crimson
    if gy > 1.25: return '#2ca02c'   # green
    return '#1f77b4'                  # blue

# Labor-weighted aggregate y
years = sorted(hist['time'].unique().astype(int))
y_agg = []
for yr in years:
    n2,d2=0.,0.
    for sec in SECTOR_LABELS:
        code = bea_code.get(sec)
        if not code: continue
        row = bea[(bea['Industry']==code)&(bea['Year']==yr)]
        h   = hist[(hist['segment']==sec)&(hist['time']==yr)]
        if row.empty or h.empty: continue
        L = row['DataValue'].values[0]
        y_M = h['y_val'].values[0]
        n2 += L*y_M; d2 += L
    y_agg.append(n2/d2 if d2>0 else np.nan)
y_agg = np.array(y_agg)
mask_agg = np.isfinite(y_agg)
t_agg = np.array(years)[mask_agg]
y_valid = y_agg[mask_agg]
g_agg = stats.linregress(t_agg.astype(float), np.log(y_valid)).slope * 100

# ── Panel A: y(t) timeseries ──────────────────────────────────────────────
fig, ax = plt.subplots(figsize=(3.5, 3.5))

for sec, label in SECTOR_LABELS.items():
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: continue
    col = color_for(sec)
    ax.semilogy(seg['time'], seg['y_val']*1e3,
                color=col, lw=1.3, alpha=0.85)
    ax.text(seg['time'].iloc[-1]+0.3, seg['y_val'].iloc[-1]*1e3,
            label, fontsize=5.5, color=col, va='center')

# Aggregate
ax.semilogy(t_agg, y_valid*1e3, 'k-', lw=2.5, label=f'L-wtd agg ({g_agg:+.2f}%/yr)')
# Trend
t_ref = np.linspace(t_agg[0], t_agg[-1], 200)
log_fit = stats.linregress(t_agg.astype(float), np.log(y_valid))
ax.semilogy(t_ref, np.exp(log_fit.intercept + log_fit.slope*t_ref)*1e3,
            'k--', lw=1.2, alpha=0.5)

from matplotlib.lines import Line2D
legend_elements = [
    Line2D([0],[0], color='#1f77b4', lw=2, label=r'$\dot y/y < 1.25$\%/yr'),
    Line2D([0],[0], color='#2ca02c', lw=2, label=r'$1.25$--$1.75$\%/yr'),
    Line2D([0],[0], color='#d62728', lw=2, label=r'$> 1.75$\%/yr'),
    Line2D([0],[0], color='k',       lw=2.5, label=f'L-wtd agg ({g_agg:+.2f}%/yr)'),
    Line2D([0],[0], color='k',       lw=1.2, ls='--', label='Trend'),
]
ax.legend(handles=legend_elements, fontsize=5.5, loc='upper left')
ax.set_xlabel('Year', fontsize=5.5)
ax.set_ylabel(r'$y = Y/L$  [2020\$k/yr/worker]  (log scale)', fontsize=5.5)
ax.set_title(r'Output per worker $y(t)$ by 2-digit NAICS sector, 1998--2023',
             fontsize=5.5)
ax.yaxis.set_major_formatter(mticker.FuncFormatter(
    lambda x,_: f'\\${x:.0f}k' if x>=1 else f'\\${x*1000:.0f}'))
ax.set_yticks([50,80,100,150,200,300,400,600])
ax.grid(True, which='both', alpha=0.2)
ax.set_xlim(1997, 2028)

plt.tight_layout()
fig.savefig(f'{GPSM}/gfig_y_real_panelA.pdf', bbox_inches='tight')
fig.savefig('/mnt/user-data/outputs/gfig_y_real_panelA.png',
            bbox_inches='tight', dpi=150)
plt.close(fig)
print("Panel A saved.")

# ── Panel C: growth decomposition scatter ─────────────────────────────────
# Non-active sectors with BEA data — shown as distinct markers
# Mgmt=fully converged (beta=0), Educ=near-converged, Mining=asymmetric
NON_ACTIVE = {
    'Mgmt':  ('Management',         's', 'none', '#888888', 60),  # open square
    'Educ':  ('Education',          '^', 'none', '#888888', 60),  # open triangle
    'Mining':('Mining',             'D', 'none', '#888888', 60),  # open diamond
}

fig, ax = plt.subplots(figsize=(3.5, 3.5))

gk_all = []; ge_all = []
for sec, label in SECTOR_LABELS.items():
    if sec not in growth: continue
    g = growth[sec]
    col = color_for(sec)
    ax.scatter(g['gk'], g['ge'], color=col, s=30, zorder=5)
    ax.annotate(label, (g['gk'], g['ge']),
                textcoords='offset points', xytext=(5, 2),
                fontsize=5.5, color=col)
    gk_all.append(g['gk']); ge_all.append(g['ge'])

# Add non-active sectors (open markers, grey)
for sec, (label, marker, fc, ec, sz) in NON_ACTIVE.items():
    if sec not in growth: continue
    g = growth[sec]
    ax.scatter(g['gk'], g['ge'], marker=marker, s=sz,
               facecolors=fc, edgecolors=ec, lw=1.2, zorder=5)
    ax.annotate(label, (g['gk'], g['ge']),
                textcoords='offset points', xytext=(5, 2),
                fontsize=5.5, color='#888888', style='italic')
    gk_all.append(g['gk']); ge_all.append(g['ge'])

# Reference lines
xlim = ax.get_xlim() if ax.get_xlim()[0] != 0 else (-1.5, 4.5)
ax.set_xlim(-1.5, 4.5); ax.set_ylim(-2.2, 2.5)
xl = np.array([-1.5, 4.5])
ax.plot(xl, -xl, color='gray', ls=':', lw=2.0, zorder=4)
ax.text(3.8, -3.8+0.15, r'$\dot y/y=0$', fontsize=5, color='gray',
        ha='right', va='bottom')
for gy_ref, col_ref, ls_ref in [(1.25,'#1f77b4','--'),(1.75,'#2ca02c','--')]:
    ax.plot(xl, gy_ref - xl, color=col_ref, ls=ls_ref, lw=1.0)
    label_txt = r'$\dot y/y=' + f'{gy_ref:.2f}' + r'$%/yr'
    ax.text(0.2, gy_ref-0.2+0.18, label_txt,
            fontsize=5.5, color=col_ref, ha='left', va='bottom', rotation=-45)
# y=x reference
ax.plot(xl, xl, color='lightgray', ls='--', lw=0.8)
ax.text(1.5, 1.5+0.12, r'$\dot\eta/\eta=\dot\kappa/\kappa$',
        fontsize=5, color='lightgray', ha='left', va='bottom', rotation=45)
# y=x reference
ax.plot(xl, xl, color='lightgray', ls='--', lw=0.8)
ax.text(1.5, 1.5+0.12, r'$\dot\eta/\eta=\dot\kappa/\kappa$',
        fontsize=5, color='lightgray', ha='left', va='bottom', rotation=45)

# OLS removed per editorial feedback
sl, r = 0., 0.

ax.axvline(0, color='k', lw=0.5)  # x-axis; y=0 already shown as gray dotted
ax.set_xlabel(r'$\dot\kappa/\kappa$  [\%/yr]  (capital deepening)', fontsize=5.5)
ax.set_ylabel(r'$\dot\eta/\eta$  [\%/yr]  (capital productivity change)', fontsize=5.5)
ax.set_title(r'Growth decomposition: $\dot y/y = \dot\eta/\eta + \dot\kappa/\kappa$'
             '\nOLS on log-linear fits, 1998--2023', fontsize=5.5)

from matplotlib.lines import Line2D
import matplotlib.patches as mpatches
legend_elements = [
    # Colour coding for active sectors
    mpatches.Patch(color='#1f77b4', label=r'$\dot y/y < 1.25$\%/yr'),
    mpatches.Patch(color='#2ca02c', label=r'$1.25$--$1.75$\%/yr'),
    mpatches.Patch(color='#d62728', label=r'$> 1.75$\%/yr'),
    # Non-active sectors (reference lines annotated directly on plot)
    Line2D([0],[0], marker='s', color='w', markerfacecolor='none',
           markeredgecolor='#888888', ms=5, lw=0,
           label='Non-active'),
]
ax.legend(handles=legend_elements, fontsize=5.5, loc='upper right',
          framealpha=0.9)
ax.grid(True, alpha=0.2)

plt.tight_layout()
fig.savefig(f'{GPSM}/gfig_y_real_panelC.pdf', bbox_inches='tight')
fig.savefig('/mnt/user-data/outputs/gfig_y_real_panelC.png',
            bbox_inches='tight', dpi=150)
plt.close(fig)
print("Panel C saved.")

# ── Panel B: eta vs kappa cross-section (log-log, time-averaged) ──────────
import matplotlib.ticker as mticker

fig, ax = plt.subplots(figsize=(7, 6.5))

# Time-averaged eta and kappa per sector, with std dev error bars
for sec, label in SECTOR_LABELS.items():
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 5: continue
    eta_m  = seg['eta'].mean();   eta_s  = seg['eta'].std()
    kap_m  = seg['kappa'].mean(); kap_s  = seg['kappa'].std()
    col = color_for(sec)
    ax.errorbar(kap_m, eta_m, xerr=kap_s, yerr=eta_s,
                fmt='o', color=col, ms=7, elinewidth=0.8,
                capsize=3, zorder=5)
    ax.annotate(label, (kap_m, eta_m),
                textcoords='offset points', xytext=(5, 2),
                fontsize=5.5, color=col)

# Non-active sectors (open markers)
for sec, (label, marker, fc, ec, sz) in NON_ACTIVE.items():
    seg = hist[hist['segment']==sec].sort_values('time')
    if len(seg) < 3: continue
    eta_m = seg['eta'].mean(); kap_m = seg['kappa'].mean()
    ax.scatter(kap_m, eta_m, marker=marker, s=sz,
               facecolors=fc, edgecolors=ec, lw=1.2, zorder=5)
    ax.annotate(label, (kap_m, eta_m),
                textcoords='offset points', xytext=(5, 2),
                fontsize=5.5, color='#888888', style='italic')

# Constant-y hyperbolas: y = eta * kappa = const
# Place labels INSIDE the plot at a fixed kappa position
kap_range = np.logspace(-2, 1, 200)
ETA_MIN, ETA_MAX = 0.05, 5.0
KAP_MIN, KAP_MAX = 0.01, 10.0
for y_ref, ls_ref, lw_ref in [(50,':', 0.9), (150,':', 0.9), (500,':', 0.9)]:
    eta_hyp = (y_ref / 1e3) / kap_range
    # only plot where within axes range
    mask = (eta_hyp >= ETA_MIN) & (eta_hyp <= ETA_MAX) & \
           (kap_range >= KAP_MIN) & (kap_range <= KAP_MAX)
    if mask.sum() > 1:
        ax.plot(kap_range[mask], eta_hyp[mask],
                color='gray', ls=ls_ref, lw=lw_ref, zorder=1)
        # label at 20% from left edge of visible region
        idx_label = np.where(mask)[0][len(np.where(mask)[0])//5]
        ax.text(kap_range[idx_label], eta_hyp[idx_label]*1.15,
                f'$y=\\${y_ref}$k', fontsize=5.5, color='gray',
                ha='center', va='bottom', rotation=-35)

# OLS in log-log space
all_secs_bl = list(SECTOR_LABELS.keys())
lk = []; le = []
for sec in all_secs_bl:
    seg = hist[hist['segment']==sec]
    if len(seg) < 5: continue
    lk.append(np.log10(seg['kappa'].mean()))
    le.append(np.log10(seg['eta'].mean()))
if len(lk) >= 3:
    sl_b, ic_b, r_b, *_ = stats.linregress(lk, le)
    kap_fit = np.logspace(min(lk)-0.1, max(lk)+0.1, 100)
    eta_fit = 10**(ic_b + sl_b * np.log10(kap_fit))
    ax.plot(kap_fit, eta_fit, 'k--', lw=1.5,
            label=f'OLS (log-log): slope={sl_b:.2f}, $r={r_b:.2f}$')

ax.set_xscale('log'); ax.set_yscale('log')
ax.set_xlim(KAP_MIN, KAP_MAX)
ax.set_ylim(ETA_MIN, ETA_MAX)
# No scientific notation on either axis
import matplotlib.ticker as mticker
ax.xaxis.set_major_formatter(mticker.FuncFormatter(
    lambda x, _: f'{x:g}'))
ax.yaxis.set_major_formatter(mticker.FuncFormatter(
    lambda x, _: f'{x:g}'))
ax.set_xlabel(r'$\kappa = K/L$  [\$M/worker]', fontsize=5.5)
ax.set_ylabel(r'$\eta = Y/K$  [yr$^{-1}$]', fontsize=5.5)
ax.set_title(r'$\eta$ vs $\kappa$ cross-section (time-averaged, 1998--2023)'
             '\nError bars = $\pm 1\sigma$ over time', fontsize=5.5)

# Full legend: colour coding + OLS + non-active
from matplotlib.lines import Line2D
import matplotlib.patches as mpatches
legend_elements_B = [
    mpatches.Patch(color='#1f77b4', label=r'$\dot y/y < 1.25$\%/yr'),
    mpatches.Patch(color='#2ca02c', label=r'$1.25$--$1.75$\%/yr'),
    mpatches.Patch(color='#d62728', label=r'$> 1.75$\%/yr'),
    Line2D([0],[0], color='k', lw=1.5, ls='--',
           label=f'OLS: slope={sl_b:.2f}, $r={r_b:.2f}$'),
    Line2D([0],[0], marker='s', color='w', markerfacecolor='none',
           markeredgecolor='#888888', ms=7, lw=0,
           label='Non-active sectors'),
]
ax.legend(handles=legend_elements_B, fontsize=5.5, loc='upper right')
ax.grid(True, which='both', alpha=0.15)

plt.tight_layout()
fig.savefig(f'{GPSM}/gfig_y_real_panelB.pdf', bbox_inches='tight')
fig.savefig('/mnt/user-data/outputs/gfig_y_real_panelB.png',
            bbox_inches='tight', dpi=150)
plt.close(fig)
print("Panel B saved.")


==> anc/refit_with_ic.py <==
"""
Refit beta, mu with FREE initial conditions (kappa0, eta0 as parameters).
q0 stays fixed at observed first data point (it's well-measured).
eta_new0 = eta0 * 0.97 still — it's not separately observable.

Saves: calibration_closed_ic.json
"""
import pandas as pd, numpy as np
from scipy import optimize
from scipy.integrate import solve_ivp
import warnings, json
warnings.filterwarnings('ignore')

cal  = pd.read_excel('/tmp/project/6_GP/GP_SM/calibration_summary.xlsx')
hist = pd.read_excel('/tmp/project/6_GP/GP_SM/sector_calibration_data.xlsx')
active = cal[cal['note']=='active'].copy()
hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w'] / hist['y_val']

q_params = {
    'Mfg':(0.472,0.1267),'Transp':(0.558,0.1103),'Admin':(0.723,0.2615),
    'Util':(0.000,0.0070),'Info':(0.347,0.1780),'Finance':(0.000,0.0040),
    'Arts':(0.526,0.0905),'Prof':(1.000,0.0024),'Retail':(0.000,0.0085),
    'Whlsl':(0.000,0.0101),'Agric':(0.286,0.2738),'Constr':(0.633,0.2988),
    'Food':(0.619,1.6493),'OtherSvc':(0.718,0.2098),
}

with open('/tmp/project/6_GP/GP_SM/calibration_closed.json') as f:
    prev = json.load(f)

def run_sector(sec, beta, mu, kappa0, eta0):
    seg = hist[hist['segment']==sec].sort_values('time')
    q_asy, gamma_q = q_params[sec]
    def make_fn(col):
        xs = np.append(seg['time'].values.astype(float), 2060.)
        ys = np.append(seg[col].values.astype(float), seg[col].values[-1])
        return lambda t: float(np.interp(t, xs, ys))
    fp_fn=make_fn('f_p'); tinv_fn=make_fn('tau_inv')
    t0=float(seg['time'].iloc[0])
    q0=float(seg['q_obs'].iloc[0])
    t_eval=seg['time'].values.astype(float)

    def ode(t,state):
        kappa,eta,eta_new,q=state
        fp=float(fp_fn(t)); tinv=float(tinv_fn(t))
        q=float(np.clip(q,0.,1.))
        w=q*eta*kappa; denom=max(1-fp,1e-6)
        eta_star=(w/max(kappa,1e-6)+tinv)/denom
        eta_new_c=max(eta_new,eta_star); eta_c=max(eta,eta_star)
        g=beta*denom*max(eta_c-eta_star,0.)
        return [kappa*g,(eta_new_c-eta_c)*(tinv+g),
                mu*(eta_star-eta_new_c),gamma_q*(q_asy-q)]

    sol=solve_ivp(ode,(t0,2023.),
                  [kappa0, eta0, eta0*0.97, q0],
                  t_eval=t_eval,method='RK23',
                  rtol=1e-4,atol=1e-6,max_step=1.0)
    if sol.y.shape[1]!=len(t_eval) or not np.all(np.isfinite(sol.y)):
        return None,None,None
    return sol.t, sol.y[0], sol.y[1]

def obj(params, sec, ko, eo):
    beta, lmu, lk0_frac, le0_frac = params
    if beta<=0 or beta>5: return 1e6
    mu = np.exp(lmu)
    # IC as fraction of first observed value (in log space around 1)
    k0_frac = np.exp(lk0_frac)   # ~1.0 at optimum
    e0_frac = np.exp(le0_frac)
    kappa0 = ko[0] * k0_frac
    eta0   = eo[0] * e0_frac
    if kappa0 <= 0 or eta0 <= 0: return 1e6
    t_s,ks,es = run_sector(sec,beta,mu,kappa0,eta0)
    if ks is None: return 1e6
    rk=np.sqrt(np.mean(((ks-ko)/np.mean(ko))**2))
    re=np.sqrt(np.mean(((es-eo)/np.mean(eo))**2))
    return rk+re

print(f"{'Sector':<12} {'β':>7} {'μ':>8} {'κ0/κ_obs':>9} {'η0/η_obs':>9} "
      f"{'RMSE_κ':>7} {'RMSE_η':>7}")
print("-"*68)

results = {}
for _, row in active.iterrows():
    sec  = row['sector']
    b0   = prev[sec]['beta']
    mu0  = max(prev[sec]['mu'], 0.005)
    seg  = hist[hist['segment']==sec].sort_values('time')
    ko   = seg['kappa'].values.astype(float)
    eo   = seg['eta'].values.astype(float)

    res = optimize.minimize(
        obj, [b0, np.log(mu0), 0.0, 0.0],
        args=(sec, ko, eo),
        method='Nelder-Mead',
        options={'xatol':1e-4,'fatol':1e-5,'maxiter':800})

    bn, mn = res.x[0], np.exp(res.x[1])
    k0f, e0f = np.exp(res.x[2]), np.exp(res.x[3])
    kappa0 = ko[0]*k0f; eta0 = eo[0]*e0f

    t_s,ks,es = run_sector(sec,bn,mn,kappa0,eta0)
    rk=100*np.sqrt(np.mean(((ks-ko)/np.mean(ko))**2))
    re=100*np.sqrt(np.mean(((es-eo)/np.mean(eo))**2))

    results[sec] = dict(beta=float(bn), mu=float(mn),
                        kappa0=float(kappa0), eta0=float(eta0),
                        k0_frac=float(k0f), e0_frac=float(e0f),
                        rmse_k=float(rk), rmse_e=float(re))
    print(f"{sec:<12} {bn:>7.4f} {mn:>8.4f} {k0f:>9.3f} {e0f:>9.3f} "
          f"{rk:>7.1f}% {re:>7.1f}%", flush=True)

print(f"\nMean RMSE κ: {np.mean([v['rmse_k'] for v in results.values()]):.1f}%")
print(f"Mean RMSE η: {np.mean([v['rmse_e'] for v in results.values()]):.1f}%")

with open('/tmp/project/6_GP/GP_SM/calibration_closed_ic.json','w') as f:
    json.dump(results,f,indent=2)
print("Saved.")


==> anc/what_if_phi_final_abs.py <==
"""
what_if_phi_final_abs.py
========================
What-if scenario: absolute phi = 0.01 /yr applied to all 14 active
sectors beginning 2027.

Our data are consistent with phi = 0 everywhere (all 95% CIs include
zero). This scenario asks: what if new capital became 1%/yr more
capable than the current frontier — a modest, historically
unprecedented improvement?

Key results:
  BAU growth (2027-2050):  +1.54%/yr
  phi=0.01 scenario:       +2.42%/yr
  Delta:                   +0.87 pp

No stability cap applied. At phi=0.01/yr over 23 years, eta_new
grows by factor e^(0.01*23) = 1.26 — perfectly stable.

Observable signature: upward-curving eta(t) in BEA sector data,
first visible in Manufacturing, Utilities, and Professional Services
(the identifiably-phi=0 sectors with tight CIs).

R. Nachtrieb / Claude — April 2026
"""
import json, warnings
import numpy as np
import pandas as pd
from scipy.integrate import solve_ivp
from scipy.stats import linregress
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import matplotlib
matplotlib.rcParams['xtick.labelsize'] = 6
matplotlib.rcParams['ytick.labelsize'] = 6
warnings.filterwarnings('ignore')

GPSM    = '/tmp/project/6_GP/GP_SM'
PHI_ABS = 0.01   # yr^-1
T_STEP  = 2027.  # year phi is activated

hist = pd.read_excel(f'{GPSM}/sector_calibration_data.xlsx')
hist['y_val'] = hist['eta'] * hist['kappa']
hist['q_obs'] = hist['w']   / hist['y_val']

with open(f'{GPSM}/calibration_closed_ic.json') as f:
    ic_params = json.load(f)
for sec in ic_params:
    if ic_params[sec]['mu'] > 2.0:
        ic_params[sec]['mu'] = 0.0

q_params = {
    'Mfg':(0.472,0.1267),'Transp':(0.558,0.1103),'Admin':(0.723,0.2615),
    'Util':(0.000,0.0070),'Info':(0.347,0.1780),'Finance':(0.000,0.0040),
    'Arts':(0.526,0.0905),'Prof':(1.000,0.0024),'Retail':(0.000,0.0085),
    'Whlsl':(0.000,0.0101),'Agric':(0.286,0.2738),'Constr':(0.633,0.2988),
    'Food':(0.619,1.6493),'OtherSvc':(0.718,0.2098),
}
ACTIVE = list(ic_params.keys())

# BEA labor weights
with open('/tmp/project/2_data/bea/download1.json') as f:
    bea_raw = json.load(f)
bea_df = pd.DataFrame(bea_raw['BEAAPI']['Results'][0]['Data'])
bea_df = bea_df[bea_df['TableID']=='1']
bea_df['DataValue'] = pd.to_numeric(
    bea_df['DataValue'].str.replace(',',''), errors='coerce')
bea_df['Year'] = bea_df['Year'].astype(int)
bea_code = {
    'Agric':'11','Util':'22','Constr':'23','Mfg':'31G','Whlsl':'42',
    'Retail':'44RT','Transp':'48TW','Info':'51','Finance':'52',
    'Prof':'54','Admin':'56','Arts':'71','Food':'72','OtherSvc':'81'
}
def get_L(sec, yr):
    code = bea_code.get(sec)
    if not code: return 1.0
    row = bea_df[(bea_df['Industry']==code)&(bea_df['Year']==yr)]
    return float(row['DataValue'].values[0]) if len(row) else 1.0

def run_sector(sec, phi_abs=0.0, t_end=2050.):
    p    = ic_params[sec]
    beta = p['beta']
    mu0  = max(p['mu'], 1e-6)
    qa, gq = q_params[sec]
    seg  = hist[hist['segment']==sec].sort_values('time')
    t0   = float(seg['time'].iloc[0])
    q0   = float(seg['q_obs'].iloc[0])
    def make_fn(col):
        xs=np.append(seg['time'].values.astype(float),2060.)
        ys=np.append(seg[col].values.astype(float),seg[col].values[-1])
        return lambda t: float(np.interp(t,xs,ys))
    fp_fn=make_fn('f_p'); tinv_fn=make_fn('tau_inv')
    t_hist=seg['time'].values.astype(float)
    t_proj=np.arange(t_hist[-1]+1, t_end+0.5, 1.)
    t_eval=np.concatenate([t_hist, t_proj])
    def ode(t, state):
        kappa,eta,eta_new,q=state
        fp=float(fp_fn(t)); tinv=float(tinv_fn(t))
        q=float(np.clip(q,0.,1.))
        w=q*eta*kappa; denom=max(1-fp,1e-6)
        eta_star=(w/max(kappa,1e-6)+tinv)/denom
        eta_new_c=max(eta_new,eta_star); eta_c=max(eta,eta_star)
        g=beta*denom*max(eta_c-eta_star,0.)
        phi_t = phi_abs if t >= T_STEP else 0.
        d_eta_new = mu0*eta_star + (phi_t - mu0)*eta_new_c
        return [kappa*g,(eta_new_c-eta_c)*(tinv+g),
                d_eta_new, gq*(qa-q)]
    sol=solve_ivp(ode,(t0,t_end),
                  [p['kappa0'],p['eta0'],p['eta0']*0.97,q0],
                  t_eval=t_eval,method='RK23',rtol=1e-5,atol=1e-7,max_step=0.25)
    if sol.y.shape[1]!=len(t_eval) or not np.all(np.isfinite(sol.y)):
        return None
    return sol.t, sol.y[1]*sol.y[0]  # t, y=eta*kappa

def aggregate(phi_abs):
    all_t=np.arange(1998.,2051.,1.)
    Y=np.zeros(len(all_t)); L=np.zeros(len(all_t))
    for sec in ACTIVE:
        r=run_sector(sec, phi_abs=phi_abs)
        if r is None: continue
        t_s,y_s=r
        y_i=np.interp(all_t,t_s,y_s)
        for i,yr in enumerate(all_t):
            Lw=get_L(sec,min(int(yr),2023))
            Y[i]+=Lw*y_i[i]; L[i]+=Lw
    return all_t, np.where(L>0,Y/L,np.nan)

t, y_bau = aggregate(0.0)
_, y_phi  = aggregate(PHI_ABS)

# BEA observed
t_obs_yr=sorted(hist['time'].unique().astype(int))
y_obs_l=[]
for yr in t_obs_yr:
    n,d=0.,0.
    for sec in ACTIVE:
        seg=hist[(hist['segment']==sec)&(hist['time']==yr)]
        if seg.empty: continue
        Lw=get_L(sec,yr)
        n+=Lw*float(seg['y_val'].values[0]); d+=Lw
    y_obs_l.append(n/d if d>0 else np.nan)
t_obs=np.array(t_obs_yr,dtype=float); y_obs=np.array(y_obs_l)
mask_h=t_obs<=2023.
sl_h,ic_h,*_=linregress(t_obs[mask_h],np.log(y_obs[mask_h]))

mask=t>=2027.
def gr(y): sl,*_=linregress(t[mask],np.log(y[mask])); return sl*100.
gr_bau=gr(y_bau); gr_phi=gr(y_phi)
print(f"BAU:  {gr_bau:+.2f}%/yr")
print(f"phi={PHI_ABS}: {gr_phi:+.2f}%/yr  (delta={gr_phi-gr_bau:+.2f} pp)")

# ── Figure ────────────────────────────────────────────────────────────────
fig, ax = plt.subplots(figsize=(5.5, 3.8))

ax.semilogy(t_obs, y_obs*1e3, 'ko', ms=5, zorder=6,
            label='BEA data (1998--2023)')
t_tr=np.array([1998.,2050.])
ax.semilogy(t_tr, np.exp(ic_h+sl_h*t_tr)*1e3,
            color='gray', lw=1.0, ls='--',
            label=f'Historical trend [{sl_h*100:+.1f}\\%/yr]')
ax.semilogy(t, y_bau*1e3, color='#1f77b4', lw=2.2,
            label=f'BAU [{gr_bau:+.1f}\\%/yr]')
ax.semilogy(t, y_phi*1e3, color='#d62728', lw=2.0, ls='-.',
            label=(f'$\\phi={PHI_ABS}$\\,yr$^{{-1}}$, '
                   f'all sectors [{gr_phi:+.1f}\\%/yr]'))
ax.axvline(T_STEP, color='gray', lw=0.8, ls=':', alpha=0.8)
ax.text(T_STEP+0.4, 85, '$\\phi$ step\n2027',
        fontsize=6, color='gray', va='bottom')

ax.set_xlim(1997, 2052)
ax.set_ylim(75, 400)
ax.set_xlabel('Year', fontsize=6)
ax.set_ylabel(r'$y = Y/L$  [2020\$k/yr/worker]  (log scale)', fontsize=6)
ax.set_title(
    r'Testable prediction: $\phi = 0.01$\,yr$^{-1}$ activated at 2027' '\n'
    r'A 1\%/yr improvement in new-capital productivity nearly doubles '
    r'the growth rate within one capital lifetime',
    fontsize=6)
ax.legend(fontsize=6, loc='upper left')
ax.grid(True, which='both', alpha=0.2)
ax.yaxis.set_major_formatter(mticker.FuncFormatter(
    lambda x,_: f'\\${x:.0f}k'))
ax.set_yticks([80,100,120,150,200,250,300,400])

plt.tight_layout()
fig.savefig(f'{GPSM}/gfig_what_if_phi_final_abs.pdf', bbox_inches='tight')
fig.savefig('/mnt/user-data/outputs/gfig_what_if_phi_final_abs.png',
            bbox_inches='tight', dpi=150)
plt.close(fig)
print("Saved gfig_what_if_phi_final_abs.pdf")

